Neural Network aided quarantine control model estimation of global Covid-19 spread

Since the first recording of what we now call Covid-19 infection in Wuhan, Hubei province, China on Dec 31, 2019, the disease has spread worldwide and met with a wide variety of social distancing and quarantine policies. The effectiveness of these responses is notoriously difficult to quantify as individuals travel, violate policies deliberately or inadvertently, and infect others without themselves being detected. In this paper, we attempt to interpret and extrapolate from publicly available data using a mixed first-principles epidemiological equations and data-driven neural network model. Leveraging our neural network augmented model, we focus our analysis on four locales: Wuhan, Italy, South Korea and the United States of America, and compare the role played by the quarantine and isolation measures in each of these countries in controlling the effective reproduction number $R_{t}$ of the virus. Our results unequivocally indicate that the countries in which rapid government interventions and strict public health measures for quarantine and isolation were implemented were successful in halting the spread of infection and prevent it from exploding exponentially. We test the predictive ability of our model by matching predictions in the duration 3 March - 1 April 2020 for Wuhan and in the duration 25 March - 1 April 2020 for Italy and South Korea. In the case of the US, our model captures well the current infected curve growth and predicts a halting of infection spread by 20 April 2020. We further demonstrate that relaxing or reversing quarantine measures right now will lead to an exponential explosion in the infected case count, thus nullifying the role played by all measures implemented in the US since mid March 2020.

==> Nature_Quarantine_SIR_Mac.jl <==
Pkg.add("MAT")
using MAT
vars = matread("/Users/rajd/Downloads/Hubei_Track.mat")

Infected = vars["Hubei_Infected_All"]
Recovered = vars["Hubei_Recovered_All"]
Dead = vars["Hubei_Dead_All"]
Time = vars["Hubei_Time"]

Pkg.add("Plots")
Pkg.add("Measures")

using Plots
using Measures
scatter(Time', Infected[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Infected", legend = :bottomright, framestyle = :box, left_margin = 5mm)
scatter!(Time', Recovered[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Recovered", legend = :bottomright, framestyle = :box, left_margin = 5mm)
scatter!(Time', Dead[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Dead", legend = :bottomright, framestyle = :box, left_margin = 5mm)
#=
function QSIR(du, u, p, t)
    β = 0.2345
    γ = 0.01193
    du[1]= dx = - β*u[1]*(u[2] - 10000*p[1])/u0[1]
    du[2] = dy = (β*u[1]*(u[2] - 10000*p[1])/u0[1] - γ*u[2])
    du[3] = dz = γ*u[2]
end=#

Pkg.add("Flux")
using Flux
ann = Chain(Dense(4,10,relu), Dense(10,1))
p1,re = Flux.destructure(ann)
p2 = Float64[0.02, 0.01]
p3 = [p1; p2]
ps = Flux.params(p3)


function QSIR(du, u, p, t)
    β = p[62]
    γ = p[63]
    du[1]=  - β*u[1]*(u[2])/u0[1]
    du[2] = β*u[1]*(u[2])/u0[1] - γ*u[2] - re(p[1:61])(u)[1]*u[2]/u0[1]
    du[3] = γ*u[2]
    du[4] =  + re(p[1:61])(u)[1]*u[2]/u0[1]
end


u0 = Float64[11000000.0, 500 ,10, 10]
tspan = (0, 39.0)
datasize = 39;
#p = param([0.18])
#p = ([0.2, 0.013, 2])

Pkg.add("DifferentialEquations")
using DifferentialEquations
prob = ODEProblem(QSIR, u0, tspan, p3)
t = range(tspan[1],tspan[2],length=datasize)

sol = Array(concrete_solve(prob, Rosenbrock23(autodiff = false),u0, p3, saveat=t))

#sol = solve(prob, Rosenbrock23(autodiff = false),saveat=Time)

using Plots
#plot(t, sol[1, :])
#plot!(t, sol[1, :], linewidth = 3, color = :black, label = "SIR: Susceptible", legend = :topleft)
plot!(t, sol[2, :], linewidth = 3, color = :blue, label = "SIR: Infected", legend = :topleft)
plot!(t, sol[3, :], linewidth = 3, color = :red, label = "SIR: Recovered", title = "R0 = 11")

#=using Flux
p = param([ 0.5])
paramsn = Flux.Params([p])=#


function predict_adjoint() # Our 1-layer neural network
  Array(concrete_solve(prob,Rosenbrock23(autodiff = false),u0,p3,saveat=t))
end

I = Infected[1, :];
R = Recovered[1,:];
function loss_adjoint()
 prediction = predict_adjoint()
 loss = sum(abs2, log.(abs.(Infected[1, :])) .- log.(abs.(prediction[2, :]))) + sum(abs2, log.(abs.(Recovered[1, :]) .+ 1) .- log.(abs.(prediction[3, :] .+ 1)))
end


Loss = []
P1 = []
P2 = []
P3 = []

#P3  =[]
anim = Animation()
Pkg.add("Optim")
Pkg.add("DiffEqFlux")
using DifferentialEquations, Flux, Optim, DiffEqFlux
using Flux
datan = Iterators.repeated((), 2500)
opt = ADAM(0.1)
cb = function()
  display(loss_adjoint())
  scatter(Time', I, xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Infected", legend = :topleft, framestyle = :box, left_margin = 5mm)
  prediction = solve(remake(prob,p=p3),Rosenbrock23(autodiff = false),saveat=Time)
  display(scatter!(t, prediction[2, :], label = "NN - Infected"))
  scatter!(Time', R, xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Recovered", legend = :topleft, framestyle = :box, left_margin = 5mm)
  display(scatter!(t, prediction[3, :], label = "NN - Recovered"))
  global Loss = append!(Loss, loss_adjoint())
  global P1 = append!(P1, p3[62])
  global P2 = append!(P2, p3[63])
  global P3 = append!(P3, p3)
  frame(anim)
end


cb()

Flux.train!(loss_adjoint, ps, datan, opt, cb = cb)

gif(anim,"Nature_Quarantine_NN_SIR_full.gif", fps=15)

prediction = Array(concrete_solve(prob,Rosenbrock23(autodiff = false),u0,p3,saveat=t))

S_NN_all_loss = prediction[1, :]
I_NN_all_loss = prediction[2, :]
R_NN_all_loss = prediction[3, :]
T_NN_all_loss = prediction[4, :]

 Q_parameter = zeros(Float64, length(S_NN_all_loss), 1)

for i = 1:length(S_NN_all_loss)
  Q_parameter[i] = re(p3[1:61])([S_NN_all_loss[i],I_NN_all_loss[i], R_NN_all_loss[i], T_NN_all_loss[i]])[1]
end

Pkg.add("LaTeXStrings")
using LaTeXStrings

scatter(Time', Infected[1, :], xaxis = "Days since 24 Jan 2020", yaxis = "Wuhan: Number of cases", label = "Data: Infected", legend = :topleft, framestyle = :box, left_margin = 5mm, color = :red)
plot!(t, prediction[2, :], xaxis = "Days since 24 Jan 2020", yaxis = "Wuhan: Number of cases", label = "Prediction", legend = :topright, framestyle = :box, left_margin = 5mm, bottom_margin = 5mm, top_margin = 5mm,  grid = :off, color = :red, linewidth  = 3, ylims = (0, 80000), foreground_color_legend = nothing, background_color_legend = nothing, yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
#savefig("RD_Nature_QSIR_1.pdf")

scatter!(Time', Recovered[1, :], xaxis = "Days since 24 Jan 2020", yaxis = "Wuhan: Number of cases", label = "Data: Recovered", legend = :topleft, framestyle = :box, left_margin = 5mm, color = :blue)
plot!(t, prediction[3, :], xaxis = "Days since 24 Jan 2020", yaxis = "Wuhan: Number of cases", label = "Prediction ", legend = :topleft, framestyle = :box, left_margin = 5mm, bottom_margin =5mm, top_margin = 5mm, grid = :off, color = :blue, linewidth  = 3, ylims = (0, 80000), foreground_color_legend = nothing, background_color_legend = nothing,  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_1n.pdf")

scatter(t,Q_parameter/u0[1], xlabel = "Days since 24 Jan 2020", ylabel = "Q(t)", label = "Quarantine Strength",color = :black, framestyle = :box, grid =:off, legend = :topleft, left_margin = 5mm, bottom_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0.4, 0.8),  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_2n.pdf")


scatter(t, p3[62] ./ (p3[63] .+ Q_parameter/u0[1]), xlabel = "Days since 24 Jan 2020", ylabel = "R(t)", label = "Effective reproduction number", legend = :topright, color = :black, framestyle = :box, grid =:off, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0.5, 2), yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12, left_margin = 5mm, bottom_margin= 5mm)
f(x) = 1
plot!(f, color = :blue, linewidth = 3, label = "R = 1")
savefig("RD_Nature_QSIR_3n.pdf")

#savefig("Nature_Wuhan_New_Final_Effective_Reproduction_Number_Time.pdf")

#scatter(p3[52]/p3[53], xlabel = "Time(Days)", ylabel = "Base Reproduction Ratio", label = "Wuhan Data", legend = :bottomright)
#savefig("Final_Base_Reproduction_Number_Time.pdf")

#Iter = range(500, length(P1), length =36)

#I DID NOT PLOT THESE FOR THE LATEST VERSION OF THE PAPER
scatter(Iter, P1[500:50:end], xlabel = "Number of iterations", label = L"$\beta$", color = :black, framestyle = :box, grid =:off, legend = :topright, left_margin = 5mm, bottom_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0.4, 0.6),  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_4n.pdf")

#savefig("Nature_Wuhan_New_Final_NN_Quarantine_Beta_Iterations.pdf")

scatter(Iter, P2[500:50:end], xlabel = "Number of iterations", label = L"$\gamma$", color = :black, framestyle = :box, grid =:off, legend = :topright, left_margin = 5mm, bottom_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0, 0.1),  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_7.pdf")

Iter_new = range(400, length(Loss)-800, length =36)
scatter(Iter_new,Loss[400:30:end-800], xlabel = "Number of iterations", ylabel = "Loss", label = "Neural network loss", color = :black, framestyle = :box, grid =:off, legend = :topright, left_margin = 5mm, bottom_margin = 5mm, right_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0, 40), xlims = (350, 1500) ,yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)

savefig("RD_Nature_QSIR_5.pdf")



Pkg.add("JLD")
using JLD
save("Mac_RD_Nature_QSIR.jld",  "Q_parameter", Q_parameter , "S_NN_all_loss", S_NN_all_loss, "I_NN_all_loss", I_NN_all_loss, "R_NN_all_loss", R_NN_all_loss, "T_NN_all_loss", T_NN_all_loss, "t", t, "Parameters", p3, "Loss", Loss, "P1", P1, "P2", P2)

#Quarantined population prediction
Q_pop = zeros(Float64, length(S_NN_all_loss), 1)

for i = 1:length(S_NN_all_loss)
 Q_pop[i] = re(p3[1:61])([S_NN_all_loss[i],I_NN_all_loss[i], R_NN_all_loss[i], T_NN_all_loss[i]])[1] * I_NN_all_loss[i]/ u0[1]
end

scatter(t,Q_pop, xlabel = "Days since 24 Jan 2020", ylabel = "Wuhan: number of cases", label = "Quarantined: Prediction",color = :green, framestyle = :box, grid =:off, legend = :topleft, left_margin = 5mm, bottom_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing,  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_14n.pdf")


#savefig("Nature_Wuhan_New_Final_NN_Quarantine_Loss_Iterations.pdf")


#for forecasting


using JLD
D = load("RD_Nature_QSIR.jld")
p3n = D["Parameters"]

p3n = p3
tspan_n = (0, 75.0)
datasize_n = 75;
t_n = range(tspan_n[1],tspan_n[2],length=datasize_n)
prob_n = ODEProblem(QSIR, u0, tspan_n, p3n)
predictionn = Array(concrete_solve(prob_n,Rosenbrock23(autodiff = false),u0,p3n,saveat=t_n))

scatter(Time', Infected[1, :], yaxis = "Wuhan: Number of cases", label = "Data: Infected", legend = :topleft, framestyle = :box, left_margin = 5mm, color = :red)
plot!(t_n, predictionn[2, :], xticks = ([0:25:75;], ["24 Jan' 20", "18 Feb' 20", "14 March' 20", "8 April' 20"]),  yaxis = "Wuhan: Number of cases", label = "Infected forecast", legend = :topright, framestyle = :box, left_margin = 5mm, bottom_margin = 5mm, top_margin = 5mm, right_margin = 5mm, grid = :off, color = :red, linewidth  = 3, ylims = (0, 80000), foreground_color_legend = nothing, background_color_legend = nothing, yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
#savefig("RD_Nature_QSIR_1.pdf")

scatter!(Time', Recovered[1, :], yaxis = "Wuhan: Number of cases", label = "Data: Recovered", legend = :topleft, framestyle = :box, left_margin = 5mm, color = :blue)
plot!(t_n, predictionn[3, :], xticks = ([0:25:75;], ["24 Jan' 20", "18 Feb' 20", "14 March' 20", "8 April' 20"]),  yaxis = "Wuhan: Number of cases", label = "Recovered forecast ", legend = :topright, framestyle = :box, left_margin = 5mm, bottom_margin =5mm, top_margin = 5mm, grid = :off, color = :blue, linewidth  = 3, ylims = (0, 100000), foreground_color_legend = nothing, right_margin = 5mm, background_color_legend = nothing,  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)


savefig("RD_Nature_QSIR_10n.pdf")

#New plots of uarantine population

S_NN_all_loss = predictionn[1, :]
I_NN_all_loss = predictionn[2, :]
R_NN_all_loss = predictionn[3, :]
T_NN_all_loss = predictionn[4, :]


 Q_parameter = zeros(Float64, length(S_NN_all_loss), 1)

 for i = 1:length(S_NN_all_loss)
   Q_parameter[i] = re(p3[1:61])([S_NN_all_loss[i],I_NN_all_loss[i], R_NN_all_loss[i], T_NN_all_loss[i]])[1]
 end

scatter(t_n,Q_parameter/u0[1], ylims = (0.4, 0.8), ylabel = "Q(t)", xticks = ([0:25:75;], ["24 Jan' 20", "18 Feb' 20", "14 March' 20", "8 April' 20"]), label = "Quarantine Strength",color = :black, framestyle = :box, grid =:off, legend = :bottomright, left_margin = 5mm, bottom_margin = 5mm, right_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing,  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_11n.pdf")

#savefig("Nature_Wuhan_New_Final_Quarantine_Strength_Time.pdf")
using LaTeXStrings
scatter(t_n, p3n[62] ./ (p3n[63] .+ Q_parameter/u0[1]), ylims = (0.5, 2), xticks = ([0:25:75;], ["24 Jan' 20", "18 Feb' 20", "14 March' 20", "8 April' 20"]),  ylabel = "R(t)", label = "Effective reproduction number", right_margin = 5mm, legend = :topright, color = :black, framestyle = :box, grid =:off, foreground_color_legend = nothing, background_color_legend = nothing, yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12, left_margin = 5mm, bottom_margin= 5mm)
f(x) = 1
plot!(f, color = :blue, linewidth = 3, label = "R = 1")

savefig("RD_Nature_QSIR_12n.pdf")

using JLD
save("RD_Nature_QSIR.jld",  "Q_parameter", Q_parameter , "S_NN_all_loss", S_NN_all_loss, "I_NN_all_loss", I_NN_all_loss, "R_NN_all_loss", R_NN_all_loss, "t", t, "Parameters", p3, "Loss", Loss, "P1", P1, "P2", P2)


#=D = load("Split_Parameter_Corona_all_loss.jld")

T_1= D["t"]
I_1= D["I_NN_all_loss"]
R_1= D["R_NN_all_loss"]
Beta = D["Beta_all_loss"]
Gamma = D["Gamma_all_loss"]=#



#=scatter(Time', Infected[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Infected", legend = :bottomright, framestyle = :box, left_margin = 5mm)
scatter!(Time', Recovered[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Recovered", legend = :bottomright, framestyle = :box, left_margin = 5mm)
plot!(T_1, I_1, label = "SIR - Infected", color = :black, linewidth = 3)
plot!(T_1, R_1, label = "SIR - Recovered", color = :black, linewidth = 3)



D = load("Split_Quarantine_Parameter_Corona_all_loss.jld")

T_2= D["t"]
I_2= D["I_NN_all_loss"]
R_2= D["R_NN_all_loss"]
Q = D["Quarantine_all_loss"]

plot!(T_2, I_2, label = "Quarantine SIR - Infected", color = :purple, linewidth = 3)
plot!(T_2, R_2, label = "Quarantine SIR - Recovered", color = :purple, linewidth = 3, legend = :topleft)
savefig("Split_Quarantine.pdf")

scatter(Beta, label = "Beta")
scatter!(Gamma, label = "Gamma")
scatter(Q, label = "Quarantine Parameter = Q")
savefig("Split_Parameters_Q.pdf")=#

